A Combinatorial Origin of Locality

Locality and unitarity are fundamental principles of quantum field theory. For tree-level scattering amplitudes, locality determines which propagator poles may occur together, while unitarity fixes their residues through factorization. Previous uniqueness theorems have repeatedly shown that unitarity can emerge from locality combined with other physical principles. In this Letter we give the first complete all-multiplicity proof for the emergence of locality in this setting. We focus on Tr($\phi^3$) theory and phrase locality as a problem in geometric combinatorics. Planar propagators are chords of a polygon, and a denominator is local exactly when its chords triangulate the polygon, and non-local otherwise. We show that hidden zeros---regular kinematic conditions on which the amplitude vanishes---enforce pole compatibility and therefore imply a local singularity structure. The proof rests on two ingredients: a graphical \emph{star test} determines when a chosen zero eliminates a pole product, and a \emph{smoothing} procedure finds such a zero. Thus, once the planar pole alphabet and denominator bound are specified, locality and unitarity emerge together from a single on-shell principle: hidden zeros. Equivalently, our proof provides a novel characterization of a familiar concept: polygon triangulations are precisely the chord configurations that evade every star test.

==> anc/CombinatorialLocalityRecursion.wl <==
(* ::Package:: *)

(*****************************************************************************
  CombinatorialLocalityRecursion.wl

  Constructive star-zero finder for polygon chord configurations.

  A configuration is entered as a list of unordered pairs, for example

      {{1, 3}, {2, 4}}

  for the two chords 13 and 24 of a pentagon.  Repeated pairs are allowed;
  the recursion depends only on their square-free support.  The total input
  multiplicity must not exceed n-3.

  Public functions
  ----------------

  AllDetectingZeroIntervals[n, poles]
      Lists every cyclic zero interval T (modulo T <-> T^c) whose cut graph
      is a star forest.

  CutGraph[n, poles, T]
      Returns the links and connected components of Gamma_T.

  StarTestQ[n, poles, T]
      Tests whether Gamma_T is a union of stars.

  FindZeroRecursively[n, poles]
      Runs the F0/F1/L0/L1 construction and returns one detecting zero with
      a nested certificate.  Use RootVertex -> p to request the first vertex
      p in the recursion (the request is checked for admissibility).

  AnalyzeLocalityConfiguration[n, poles]
      Returns both the complete direct list and one recursive certificate.

  IsolationShiftCertificate[n, poles, T]
      Constructs an explicit large-Lambda shift on H_T.  Every pole of the
      target term remains finite, while every unselected cross-cut pole
      grows linearly with Lambda.

  IsolationShiftRules[n, poles, T]
      Displays only the nonzero leading large-z channel shifts; finite
      terms are suppressed, e.g. X_ij -> z or X_ij -> -z.

  ClassifyVertices[n, poles]
      Lists the free vertices, leaves, higher-degree vertices, admissible
      roots, and the F0/F1/L0/L1 label at each simple vertex.

  VertexClassificationReport[n, poles]
      Displays the same vertex classification as a compact table.

  AnalyzeVertexLifts[n, poles, p]
      Fixes p, constructs its prescribed child or children, finds every
      detecting child zero, and tests every legal parent lift.

  VertexLiftReport[analysis]
      Formats the result of AnalyzeVertexLifts as a table.

  FindDetectingZero[n, poles]
      Chooses the first admissible vertex and recursively constructs one
      detecting zero automatically.

  GenerateNonlocalConfigurations[n]
      Generates every nontriangulating square-free support.  Set
      IncludeMultiplicities -> True to include repeated poles.

  PrintRecursionTrace[result]
      Prints a formatted report with explicit T_(n-1) and T_n labels,
      lift attempts, P4 obstructions, and the isolation shift.

  RecursionReport[result]
      Returns the same formatted report as a notebook-ready Column object.

  TestLiftCandidates[n, poles, p, childCut]
      Tests all legal lifts of a specified child cut against the parent.
      In L1, add Slide -> "a" or Slide -> "b".  This is useful for
      displaying an obstructed lift explicitly.

  RunLocalityExamples[]
      Runs the examples at the end of this file.

  RunLocalitySelfTests[]
      Runs internal consistency tests.  Every returned recursive zero is
      checked independently by the star test.

  RunExhaustiveAudit[maxN]
      Enumerates every square-free support and every admissible root through
      maxN, and compares each recursive certificate with the direct list.
      RunExhaustiveAudit[8] is the validation used for this file.

  Typical use in Mathematica
  --------------------------

      Get["CombinatorialLocalityRecursion.wl"];
      S = {{1, 3}, {1, 5}, {2, 7}, {4, 6}};

      VertexClassificationReport[7, S]
      VertexLiftReport[7, S, 2]
      FindDetectingZero[7, S]

      GenerateNonlocalConfigurations[7]
      GenerateNonlocalConfigurations[7, IncludeMultiplicities -> True]

  VertexLiftReport fixes one chosen vertex and tests every zero of each
  prescribed child.  FindDetectingZero is the short automatic interface.
  For a complete nested proof trace, use

      report = AnalyzeLocalityConfiguration[7, S];
      RecursionReport[report]

  The formatted reports display only the final large-z shift rules.

  Command-line use
  ----------------

      wolframscript -script CombinatorialLocalityRecursion.wl --test

  The formatted example reports are intended for a Mathematica notebook;
  evaluate RunLocalityExamples[] there.

  Conventions
  -----------

  * Vertex labels are 1,...,n in cyclic order.
  * Child polygons retain the original labels; they are never relabelled.
  * A zero interval and its complement represent the same cut.  The code
    returns a deterministic representative.
  * The direct scan genuinely returns all detecting zero intervals.  The
    recursion is an existence construction and returns one certified zero;
    it is not claimed to generate every detecting interval.
*****************************************************************************)

BeginPackage["CombinatorialLocalityRecursion`"];

AllDetectingZeroIntervals::usage =
  "AllDetectingZeroIntervals[n, poles] returns every interval zero whose cut graph is a star forest.";

CutGraph::usage =
  "CutGraph[n, poles, T] returns the edges and connected components of the cut graph Gamma_T.";

StarTestQ::usage =
  "StarTestQ[n, poles, T] returns True exactly when the cut graph Gamma_T is a union of stars.";

FindZeroRecursively::usage =
  "FindZeroRecursively[n, poles] constructs one detecting zero by the F0/F1/L0/L1 recursion.";

AnalyzeLocalityConfiguration::usage =
  "AnalyzeLocalityConfiguration[n, poles] returns all direct star zeros and one recursive certificate.";

IsolationShiftCertificate::usage =
  "IsolationShiftCertificate[n, poles, T] constructs the explicit large-parameter shift associated with a detecting zero T.";

IsolationShiftRules::usage =
  "IsolationShiftRules[n, poles, T] displays the nonzero leading large-z channel shifts, with finite terms suppressed.";

ClassifyVertices::usage =
  "ClassifyVertices[n, poles] lists free vertices, leaves, admissible roots, and the local case at each simple vertex.";

VertexClassificationReport::usage =
  "VertexClassificationReport[n, poles] displays the free vertices, leaves, admissible roots, and case at each vertex as a table.";

AnalyzeVertexLifts::usage =
  "AnalyzeVertexLifts[n, poles, p] enumerates all detecting zeros of the prescribed child or slide children and tests every legal lift.";

VertexLiftReport::usage =
  "VertexLiftReport[analysis] formats the output of AnalyzeVertexLifts as a framed table.";

FindDetectingZero::usage =
  "FindDetectingZero[n, poles] automatically chooses the first admissible root for n>5, constructs a child zero, lifts it, and returns a compact summary with explicit T_(n-1) and T_n labels. The five-point base is checked directly.";

GenerateNonlocalConfigurations::usage =
  "GenerateNonlocalConfigurations[n] returns all nontriangulating square-free supports with at most n-3 chords. Use IncludeMultiplicities -> True for the full pole-multiset ansatz.";

PrintRecursionTrace::usage =
  "PrintRecursionTrace[result] prints the certificate returned by FindZeroRecursively or AnalyzeLocalityConfiguration.";

RecursionReport::usage =
  "RecursionReport[result] returns a formatted table of recursive steps together with the final isolation shift.";

TestLiftCandidates::usage =
  "TestLiftCandidates[n, poles, p, childCut] tests every legal lift of childCut against the parent support. For L1 use Slide -> \"a\" or Slide -> \"b\".";

RunLocalityExamples::usage =
  "RunLocalityExamples[] evaluates and prints representative F0, F1, L0, and L1 examples.";

RunLocalitySelfTests::usage =
  "RunLocalitySelfTests[] runs consistency checks for the star test and recursive construction.";

RunExhaustiveAudit::usage =
  "RunExhaustiveAudit[maxN] checks every square-free support and every admissible recursive root for 5 <= n <= maxN.";

RootVertex::usage =
  "RootVertex is an option for FindZeroRecursively and AnalyzeLocalityConfiguration that fixes the first removed vertex.";

Slide::usage =
  "Slide is an option for TestLiftCandidates in case L1; use \"a\" or \"b\" to select the child.";

IncludeMultiplicities::usage =
  "IncludeMultiplicities is an option for GenerateNonlocalConfigurations; True includes repeated poles and all total degrees through n-3.";

MaximumConfigurations::usage =
  "MaximumConfigurations limits the number of configurations generated in memory; use Infinity to override the safety limit.";

Begin["`Private`"];

ClearAll[
  canonicalEdge, boundaryEdges, adjacentQ, normalizeInput, crossingQ,
  crossingPairs, nonTriangulatingQ, cyclicIntervalQ, cyclicForm,
  canonicalCut, normalizeCut, zeroIntervals, cutEdges, cutGraphData, starForestQ,
  p4Witness, vertexDegree, neighborsOf, shortChord, incidentChords,
  addChildChord, admissibleVertices, legalLiftCandidates, liftAttempts,
  chooseAttemptOrder, recursiveCertificate, validatePreferredRoot,
  allDiagonals, crossesCutQ, isolationShiftData, componentCenter,
  recursionRows, formatCutCell, formatSupportCell, formatChannel,
  detectingZerosGrid, recursionGrid, isolationGrid, formatLeadingShiftRule,
  classifyVertexData, oneChildLiftData, vertexLiftGrid,
  vertexClassificationGrid, weakCompositions
];

canonicalEdge[e_List] := Sort[e];

boundaryEdges[ord_List] :=
  DeleteDuplicates[canonicalEdge /@ Partition[Append[ord, First[ord]], 2, 1]];

adjacentQ[ord_List, e_List] := MemberQ[boundaryEdges[ord], canonicalEdge[e]];

normalizeInput[n_Integer, poles_List] := Module[
  {ord = Range[n], raw, supp, bad},
  If[n < 5,
    Return[Failure["Multiplicity", <|"Message" -> "The recursion is defined for n >= 5."|>]]
  ];
  If[!AllTrue[poles, MatchQ[#, {_Integer, _Integer}] &],
    Return[Failure["Input", <|"Message" -> "Each pole must be an integer pair {i,j}."|>]]
  ];
  If[Length[poles] > n - 3,
    Return[Failure["DegreeBound", <|
      "Message" -> "The total pole multiplicity exceeds n-3.",
      "TotalMultiplicity" -> Length[poles], "Bound" -> n - 3|>]]
  ];
  raw = canonicalEdge /@ poles;
  bad = Select[raw,
    Length[DeleteDuplicates[#]] != 2 ||
    !AllTrue[#, MemberQ[ord, #] &] || adjacentQ[ord, #] &
  ];
  If[bad =!= {},
    Return[Failure["InvalidChord", <|
      "Message" -> "Every input pair must be a non-boundary chord of the n-gon.",
      "InvalidPairs" -> bad|>]]
  ];
  supp = Sort[DeleteDuplicates[raw]];
  <|
    "Order" -> ord,
    "PoleMultiset" -> raw,
    "Support" -> supp,
    "Multiplicities" -> Counts[raw]
  |>
];

crossingQ[ord_List, e1_List, e2_List] := Module[
  {a, b, c, d, pos, nn, between},
  {a, b} = e1; {c, d} = e2;
  If[Length[Intersection[e1, e2]] > 0, Return[False]];
  pos = AssociationThread[ord, Range[Length[ord]]];
  nn = Length[ord];
  between[x_, y_, z_] := Module[{xy, zy},
    xy = Mod[pos[x] - pos[y], nn];
    zy = Mod[pos[z] - pos[y], nn];
    0 < xy < zy
  ];
  Xor[between[c, a, b], between[d, a, b]]
];

crossingPairs[ord_List, supp_List] :=
  Select[Subsets[supp, {2}], crossingQ[ord, #[[1]], #[[2]]] &];

nonTriangulatingQ[ord_List, supp_List] :=
  Length[supp] < Length[ord] - 3 || crossingPairs[ord, supp] =!= {};

cyclicIntervalQ[ord_List, cut_List] := Module[{kk, target},
  kk = Length[DeleteDuplicates[cut]];
  If[kk < 2 || kk > Length[ord] - 2, Return[False]];
  target = Sort[cut];
  AnyTrue[Range[0, Length[ord] - 1],
    Sort[Take[RotateLeft[ord, #], kk]] === target &]
];

cyclicForm[ord_List, set_List] := Module[{kk, candidates},
  kk = Length[set];
  candidates = Select[
    Table[Take[RotateLeft[ord, shift], kk], {shift, 0, Length[ord] - 1}],
    Sort[#] === Sort[set] &
  ];
  If[candidates === {}, Sort[set], First[Sort[candidates]]]
];

canonicalCut[ord_List, cut_List] := Module[{side, comp, chosen},
  side = Sort[DeleteDuplicates[cut]];
  comp = Sort[Complement[ord, side]];
  chosen = Which[
    Length[side] < Length[comp], side,
    Length[comp] < Length[side], comp,
    True, First[Sort[{side, comp}]]
  ];
  cyclicForm[ord, chosen]
];

normalizeCut[ord_List, cut_List] := Module[{side},
  If[!AllTrue[cut, MemberQ[ord, #] &] || !DuplicateFreeQ[cut],
    Return[Failure["ZeroInterval", <|
      "Message" -> "A zero interval must contain distinct vertices of the polygon."|>]]
  ];
  side = canonicalCut[ord, cut];
  If[!cyclicIntervalQ[ord, side],
    Return[Failure["ZeroInterval", <|
      "Message" -> "T must be cyclically consecutive, with at least two vertices on each side."|>]]
  ];
  side
];

zeroIntervals[ord_List] := Module[{raw},
  raw = Flatten[
    Table[
      Take[RotateLeft[ord, shift], len],
      {shift, 0, Length[ord] - 1}, {len, 2, Length[ord] - 2}
    ], 1
  ];
  DeleteDuplicatesBy[canonicalCut[ord, #] & /@ raw, Sort]
];

allDiagonals[ord_List] :=
  Select[Subsets[ord, {2}], !adjacentQ[ord, #] &];

crossesCutQ[cut_List, e_List] :=
  Xor[MemberQ[cut, e[[1]]], MemberQ[cut, e[[2]]]];

cutEdges[ord_List, supp_List, cut_List] := Module[{inside, crossesCut},
  inside = AssociationThread[ord, MemberQ[cut, #] & /@ ord];
  crossesCut[e_] := Xor[inside[e[[1]]], inside[e[[2]]]];
  Sort[DeleteDuplicates[Select[Join[boundaryEdges[ord], supp], crossesCut]]]
];

cutGraphData[ord_List, supp_List, cut_List] := Module[
  {edges, graph, comps, compData},
  edges = cutEdges[ord, supp, cut];
  graph = Graph[ord, UndirectedEdge @@@ edges];
  comps = Select[ConnectedComponents[graph], Length[#] >= 2 &];
  compData = Map[
    Function[comp,
      <|
        "Vertices" -> comp,
        "InsideVertices" -> Intersection[comp, cut],
        "OutsideVertices" -> Complement[comp, cut],
        "Edges" -> Select[edges, AllTrue[#, MemberQ[comp, #] &] &]
      |>
    ], comps
  ];
  <|"Edges" -> edges, "Components" -> compData|>
];

starForestQ[ord_List, supp_List, cut_List] := Module[{data},
  If[!cyclicIntervalQ[ord, cut], Return[False]];
  data = cutGraphData[ord, supp, cut];
  AllTrue[data["Components"],
    Min[Length[#["InsideVertices"]], Length[#["OutsideVertices"]]] <= 1 &]
];

p4Witness[ord_List, supp_List, cut_List] := Module[
  {edges, adjacent, candidates},
  edges = cutEdges[ord, supp, cut];
  adjacent[v_] := DeleteDuplicates[Flatten[
    ({If[#[[1]] === v, #[[2]], If[#[[2]] === v, #[[1]], Nothing]]} &) /@ edges
  ]];
  candidates = Reap[
    Do[
      If[x =!= v && y =!= u && x =!= y,
        Sow[{x, u, v, y}]
      ],
      {edge, edges}, {u, {edge[[1]]}}, {v, {edge[[2]]}},
      {x, DeleteCases[adjacent[u], v]}, {y, DeleteCases[adjacent[v], u]}
    ]
  ][[2]];
  If[candidates === {}, Missing["NotFound"], First[First[candidates]]]
];

componentCenter[component_List, edges_List] := Module[
  {componentEdges, degrees, maximum, centers},
  If[Length[component] == 1, Return[Missing["IsolatedVertex"]]];
  componentEdges = Select[edges, AllTrue[#, MemberQ[component, #] &] &];
  degrees = Counts[Flatten[componentEdges]];
  maximum = Max[Values[degrees]];
  centers = Sort[Keys[Select[degrees, # == maximum &]]];
  If[maximum <= 1, Missing["EitherEndpoint"], First[centers]]
];

isolationShiftData[ord_List, poleMultiset_List, supp_List, cut_List] := Module[
  {side, outside, edges, graph, positions, components, vertexComponent,
   slopes, componentRows, potentialRows, selectedCrossing, selectedSameSide,
   crossingDiagonals, growing, boundaryLinks, multiplicities, targetVariables,
   channelSlope, orientedEndpoints, selectedBad, growingBad},

  side = canonicalCut[ord, cut];
  If[!starForestQ[ord, supp, side],
    Return[Failure["NotAStarCut", <|
      "Message" -> "The requested zero interval does not pass the star test."|>]]
  ];
  outside = Complement[ord, side];
  edges = cutEdges[ord, supp, side];
  graph = Graph[ord, UndirectedEdge @@@ edges];
  positions = AssociationThread[ord, Range[Length[ord]]];
  components = SortBy[ConnectedComponents[graph], Min[Lookup[positions, #]] &];
  vertexComponent = Association[
    Flatten[MapIndexed[Thread[#1 -> First[#2]] &, components]]
  ];
  slopes = AssociationThread[Range[Length[components]], Range[0, Length[components] - 1]];

  componentRows = MapIndexed[
    Function[{component, index},
      <|
        "Component" -> First[index],
        "Vertices" -> SortBy[component, positions],
        "LambdaSlope" -> slopes[First[index]],
        "Center" -> componentCenter[component, edges]
      |>
    ],
    components
  ];

  potentialRows = Map[
    Function[vertex,
      With[{component = vertexComponent[vertex], inside = MemberQ[side, vertex]},
        <|
          "Vertex" -> vertex,
          "Potential" -> If[inside, "A", "B"],
          "Component" -> component,
          "LambdaCoefficient" -> If[inside, slopes[component], -slopes[component]]
        |>
      ]
    ],
    ord
  ];

  orientedEndpoints[e_] := {
    First[Select[e, MemberQ[side, #] &]],
    First[Select[e, MemberQ[outside, #] &]]
  };
  channelSlope[e_] := With[{ru = orientedEndpoints[e]},
    slopes[vertexComponent[ru[[1]]]] - slopes[vertexComponent[ru[[2]]]]
  ];

  selectedCrossing = Select[supp, crossesCutQ[side, #] &];
  selectedSameSide = Complement[supp, selectedCrossing];
  crossingDiagonals = Select[allDiagonals[ord], crossesCutQ[side, #] &];
  growing = Map[
    <|"Channel" -> #, "LambdaCoefficient" -> channelSlope[#]|> &,
    Complement[crossingDiagonals, selectedCrossing]
  ];
  boundaryLinks = Select[boundaryEdges[ord], crossesCutQ[side, #] &];

  selectedBad = Select[selectedCrossing, channelSlope[#] =!= 0 &];
  growingBad = Select[growing, #["LambdaCoefficient"] == 0 &];
  If[selectedBad =!= {} || growingBad =!= {},
    Return[Failure["ShiftConstruction", <|
      "Message" -> "The component shift did not separate selected and unselected channels.",
      "SelectedWithNonzeroSlope" -> selectedBad,
      "UnselectedWithZeroSlope" -> growingBad|>]]
  ];

  multiplicities = Counts[poleMultiset];
  targetVariables = KeyValueMap[
    Function[{edge, multiplicity},
      <|
        "Channel" -> edge,
        "Multiplicity" -> multiplicity,
        "Variable" -> If[MemberQ[selectedCrossing, edge], "x", "y"]
      |>
    ],
    multiplicities
  ];

  <|
    "n" -> Length[ord],
    "Order" -> ord,
    "PoleMultiset" -> poleMultiset,
    "Support" -> supp,
    "ZeroInterval" -> side,
    "Complement" -> outside,
    "BoundaryLinks" -> boundaryLinks,
    "Components" -> componentRows,
    "VertexComponents" -> vertexComponent,
    "PotentialShifts" -> potentialRows,
    "SelectedCrossingPoles" -> selectedCrossing,
    "SelectedSameSidePoles" -> selectedSameSide,
    "GrowingCrossingPoles" -> growing,
    "TargetLaurentVariables" -> targetVariables,
    "Conclusion" -> "The target pole product is O(1); every term containing an unselected cross-cut pole is suppressed as Lambda -> Infinity. Extracting the target Laurent monomial gives a_M = 0."
  |>
];

vertexDegree[supp_List, v_] := Count[supp, e_ /; MemberQ[e, v]];

neighborsOf[ord_List, p_] := Module[{ii, nn},
  ii = First[FirstPosition[ord, p]];
  nn = Length[ord];
  {
    ord[[Mod[ii - 2, nn] + 1]],
    ord[[Mod[ii, nn] + 1]]
  }
];

shortChord[ord_List, p_] := canonicalEdge[neighborsOf[ord, p]];

incidentChords[supp_List, p_] := Select[supp, MemberQ[#, p] &];

addChildChord[ord_List, supp_List, e_List] :=
  If[adjacentQ[ord, e], supp, Sort[Union[supp, {canonicalEdge[e]}]]];

admissibleVertices[ord_List, supp_List] := Module[
  {free, leaves, nn, safeLeaves},
  nn = Length[ord];
  free = Select[ord, vertexDegree[supp, #] == 0 &];
  If[nn == 5,
    Return[Select[free, !MemberQ[supp, shortChord[ord, #]] &]]
  ];
  If[free =!= {}, Return[free]];
  leaves = Select[ord, vertexDegree[supp, #] == 1 &];
  If[Length[supp] <= nn - 4, Return[leaves]];
  safeLeaves = Select[leaves,
    crossingPairs[ord, Complement[supp, incidentChords[supp, #]]] =!= {} &
  ];
  safeLeaves
];

classifyVertexData[ord_List, supp_List] := Module[
  {degrees, free, leaves, higher, cases, admissible},
  degrees = AssociationThread[ord, vertexDegree[supp, #] & /@ ord];
  free = Select[ord, degrees[#] == 0 &];
  leaves = Select[ord, degrees[#] == 1 &];
  higher = Select[ord, degrees[#] >= 2 &];
  cases = AssociationThread[
    ord,
    Map[
      Function[p,
        Which[
          degrees[p] == 0 && MemberQ[supp, shortChord[ord, p]], "F1",
          degrees[p] == 0, "F0",
          degrees[p] == 1 && MemberQ[supp, shortChord[ord, p]], "L1",
          degrees[p] == 1, "L0",
          True, "not removable"
        ]
      ],
      ord
    ]
  ];
  admissible = If[Length[ord] > 5 && nonTriangulatingQ[ord, supp],
    admissibleVertices[ord, supp],
    {}
  ];
  <|
    "Order" -> ord,
    "Support" -> supp,
    "Degrees" -> degrees,
    "FreeVertices" -> free,
    "LeafVertices" -> leaves,
    "HigherDegreeVertices" -> higher,
    "AdmissibleRoots" -> admissible,
    "CaseAtVertex" -> cases
  |>
];

ClassifyVertices[n_Integer, poles_List] := Module[{input},
  input = normalizeInput[n, poles];
  If[FailureQ[input], Return[input]];
  classifyVertexData[input["Order"], input["Support"]]
];

vertexClassificationGrid[data_Association] := Module[{header, body},
  header = {
    Style["vertex", Bold], Style["degree", Bold],
    Style["type", Bold], Style["case", Bold],
    Style["usable root?", Bold]
  };
  body = Map[
    Function[p,
      {
        p,
        data["Degrees"][p],
        Which[
          MemberQ[data["FreeVertices"], p], "free",
          MemberQ[data["LeafVertices"], p], "leaf",
          True, "higher degree"
        ],
        data["CaseAtVertex"][p],
        If[MemberQ[data["AdmissibleRoots"], p],
          Style["yes", Darker[Green], Bold], Style["no", Gray]]
      }
    ],
    data["Order"]
  ];
  Grid[
    Prepend[body, header], Frame -> All, Alignment -> Center,
    Spacings -> {1.1, .55},
    Background -> {None, Prepend[
      Table[If[OddQ[ii], White, RGBColor[.97, .97, .97]],
        {ii, Length[body]}], RGBColor[.88, .92, .97]]},
    BaseStyle -> {FontFamily -> "Helvetica", FontSize -> 10}
  ]
];

VertexClassificationReport[n_Integer, poles_List] := Module[{data},
  data = ClassifyVertices[n, poles];
  If[FailureQ[data], Return[data]];
  Column[{
    Grid[{
      {Style["support", Bold], data["Support"]},
      {Style["free vertices", Bold], data["FreeVertices"]},
      {Style["leaf vertices", Bold], data["LeafVertices"]},
      {Style["admissible roots", Bold], data["AdmissibleRoots"]}
    }, Frame -> All, Alignment -> Left,
      Background -> {None, {RGBColor[.90, .94, .98], White}},
      BaseStyle -> {FontFamily -> "Helvetica", FontSize -> 11}],
    vertexClassificationGrid[data]
  }, Spacings -> 1]
];

legalLiftCandidates[parentOrd_List, p_, childCut_List] := Module[
  {raw, legal},
  raw = {
    <|"AddedP" -> False, "RawSide" -> childCut|>,
    <|"AddedP" -> True, "RawSide" -> Append[childCut, p]|>
  };
  legal = Select[raw, cyclicIntervalQ[parentOrd, #["RawSide"]] &];
  legal = Map[
    Append[#, "ZeroInterval" -> canonicalCut[parentOrd, #["RawSide"]]] &,
    legal
  ];
  DeleteDuplicatesBy[legal, Sort[#["ZeroInterval"]] &]
];

chooseAttemptOrder[case_String, candidates_List, childOrd_List,
  childSupp_List, childCut_List, a_, b_, u_] := Module[
  {preferredAdded, edges, armsAtA, armsAtB},
  If[Length[candidates] <= 1, Return[candidates]];
  preferredAdded = Switch[case,
    "F1",
      edges = DeleteCases[cutEdges[childOrd, childSupp, childCut], canonicalEdge[{a, b}]];
      armsAtA = AnyTrue[edges, MemberQ[#, a] &];
      armsAtB = AnyTrue[edges, MemberQ[#, b] &];
      Which[
        armsAtA && !armsAtB, MemberQ[childCut, b],
        armsAtB && !armsAtA, MemberQ[childCut, a],
        True, False
      ],
    "L0" | "L1", MemberQ[childCut, u],
    _, False
  ];
  SortBy[candidates, Boole[#["AddedP"] =!= preferredAdded] &]
];

liftAttempts[parentOrd_List, parentSupp_List, p_, childOrd_List,
  childSupp_List, childCut_List, case_String, a_, b_, u_: Missing["NotApplicable"]] :=
 Module[{candidates},
  candidates = legalLiftCandidates[parentOrd, p, childCut];
  candidates = chooseAttemptOrder[case, candidates, childOrd, childSupp,
    childCut, a, b, u];
  Map[
    Function[candidate,
      Join[candidate,
        <|
          "PassesStarTest" -> starForestQ[parentOrd, parentSupp, candidate["ZeroInterval"]],
          "CutGraph" -> cutGraphData[parentOrd, parentSupp, candidate["ZeroInterval"]],
          "P4Witness" -> If[
            starForestQ[parentOrd, parentSupp, candidate["ZeroInterval"]],
            Missing["NotApplicable"],
            p4Witness[parentOrd, parentSupp, candidate["ZeroInterval"]]
          ]
        |>
      ]
    ], candidates
  ]
];

validatePreferredRoot[ord_List, supp_List, preferred_] := Module[{allowed},
  allowed = admissibleVertices[ord, supp];
  If[preferred === Automatic, Return[First[allowed]]];
  If[!MemberQ[allowed, preferred],
    Return[Failure["RootVertex", <|
      "Message" -> "The requested RootVertex is not admissible for this recursive step.",
      "Requested" -> preferred, "AdmissibleVertices" -> allowed|>]]
  ];
  preferred
];

recursiveCertificate[ord_List, supp_List, preferred_: Automatic] := Module[
  {nn, roots, p, ab, a, b, inc, case, zero, childOrd, childSupp,
   childResult, attempts, good, edgePU, u, fullGraph, aLink, bLink, rem,
   childA, childB, slideA, slideB, slideReportA, slideReportB,
   result, marker, protected, pairs},

  nn = Length[ord];
  If[!nonTriangulatingQ[ord, supp],
    Return[Failure["Triangulation", <|
      "Message" -> "The support is a triangulation, so no detecting interval exists."|>]]
  ];

  If[nn == 5,
    If[preferred =!= Automatic,
      Return[Failure["RootVertex", <|
        "Message" -> "The five-point base case is checked directly and removes no root vertex."|>]]
    ];
    good = Select[zeroIntervals[ord], starForestQ[ord, supp, #] &];
    If[good === {},
      Return[Failure["BaseCase", <|
        "Message" -> "No detecting interval was found in the five-point base case."|>]]
    ];
    zero = First[good];
    Return[<|
      "Success" -> True,
      "ZeroInterval" -> zero,
      "Certificate" -> <|
        "n" -> nn, "Order" -> ord, "Support" -> supp,
        "Case" -> "Base", "Vertex" -> Missing["NotApplicable"],
        "ParentZero" -> zero,
        "CutGraph" -> cutGraphData[ord, supp, zero]
      |>
    |>]
  ];

  roots = admissibleVertices[ord, supp];
  If[roots === {},
    Return[Failure["NoRoot", <|"Message" -> "No admissible free vertex or leaf was found."|>]]
  ];
  p = validatePreferredRoot[ord, supp, preferred];
  If[FailureQ[p], Return[p]];
  {a, b} = neighborsOf[ord, p];
  ab = canonicalEdge[{a, b}];
  inc = incidentChords[supp, p];
  marker = If[Length[supp] <= nn - 4, "ChordDeficit", "ProtectedCrossing"];
  protected = If[marker === "ProtectedCrossing",
    pairs = crossingPairs[ord, Complement[supp, inc]];
    If[pairs === {}, pairs = crossingPairs[ord, supp]];
    First[pairs],
    Missing["NotApplicable"]
  ];

  (* F0 and F1: p is free. *)
  If[inc === {},
    If[!MemberQ[supp, ab],
      case = "F0";
      zero = canonicalCut[ord, {a, p}];
      If[!starForestQ[ord, supp, zero],
        Return[Failure["F0Direct", <|"Message" -> "The direct F0 cut failed its star-test assertion."|>]]
      ];
      Return[<|
        "Success" -> True, "ZeroInterval" -> zero,
        "Certificate" -> <|
          "n" -> nn, "Order" -> ord, "Support" -> supp,
          "Marker" -> marker, "ProtectedCrossing" -> protected,
          "Vertex" -> p, "Neighbors" -> {a, b}, "Case" -> case,
          "Action" -> "Direct", "ParentZero" -> zero,
          "CutGraph" -> cutGraphData[ord, supp, zero]
        |>
      |>],

      case = "F1";
      childOrd = DeleteCases[ord, p];
      childSupp = DeleteCases[supp, ab];
      childResult = recursiveCertificate[childOrd, childSupp];
      If[FailureQ[childResult], Return[childResult]];
      attempts = liftAttempts[ord, supp, p, childOrd, childSupp,
        childResult["ZeroInterval"], case, a, b];
      good = Select[attempts, TrueQ[#["PassesStarTest"]] &];
      If[good === {},
        Return[Failure["F1Lift", <|"Message" -> "F1 lifting lemma failed.",
          "Attempts" -> attempts|>]]
      ];
      zero = First[good]["ZeroInterval"];
      Return[<|
        "Success" -> True, "ZeroInterval" -> zero,
        "Certificate" -> <|
          "n" -> nn, "Order" -> ord, "Support" -> supp,
          "Marker" -> marker, "ProtectedCrossing" -> protected,
          "Vertex" -> p, "Neighbors" -> {a, b}, "Case" -> case,
          "ChildSupport" -> childSupp,
          "ChildCertificate" -> childResult["Certificate"],
          "ChildZero" -> childResult["ZeroInterval"],
          "LiftAttempts" -> attempts, "ParentZero" -> zero
        |>
      |>]
    ]
  ];

  (* L0 and L1: p is a leaf. *)
  If[Length[inc] =!= 1,
    Return[Failure["RootDegree", <|"Message" -> "The selected root is neither free nor a leaf."|>]]
  ];
  edgePU = First[inc];
  u = First[DeleteCases[edgePU, p]];
  childOrd = DeleteCases[ord, p];

  If[!MemberQ[supp, ab],
    case = "L0";
    childSupp = DeleteCases[supp, edgePU];
    fullGraph = Union[childSupp, boundaryEdges[childOrd]];
    aLink = MemberQ[fullGraph, canonicalEdge[{a, u}]];
    bLink = MemberQ[fullGraph, canonicalEdge[{b, u}]];
    If[!aLink,
      zero = canonicalCut[ord, {a, p}];
      If[!starForestQ[ord, supp, zero],
        Return[Failure["L0Direct", <|"Message" -> "The direct L0 cut failed its star-test assertion."|>]]
      ];
      Return[<|
        "Success" -> True, "ZeroInterval" -> zero,
        "Certificate" -> <|
          "n" -> nn, "Order" -> ord, "Support" -> supp,
          "Marker" -> marker, "ProtectedCrossing" -> protected,
          "Vertex" -> p, "Neighbors" -> {a, b}, "LeafEndpoint" -> u,
          "Case" -> case, "Action" -> "Direct-au-absent",
          "ParentZero" -> zero, "CutGraph" -> cutGraphData[ord, supp, zero]
        |>
      |>]
    ];
    If[!bLink,
      zero = canonicalCut[ord, {p, b}];
      If[!starForestQ[ord, supp, zero],
        Return[Failure["L0Direct", <|"Message" -> "The direct L0 cut failed its star-test assertion."|>]]
      ];
      Return[<|
        "Success" -> True, "ZeroInterval" -> zero,
        "Certificate" -> <|
          "n" -> nn, "Order" -> ord, "Support" -> supp,
          "Marker" -> marker, "ProtectedCrossing" -> protected,
          "Vertex" -> p, "Neighbors" -> {a, b}, "LeafEndpoint" -> u,
          "Case" -> case, "Action" -> "Direct-bu-absent",
          "ParentZero" -> zero, "CutGraph" -> cutGraphData[ord, supp, zero]
        |>
      |>]
    ];
    childResult = recursiveCertificate[childOrd, childSupp];
    If[FailureQ[childResult], Return[childResult]];
    attempts = liftAttempts[ord, supp, p, childOrd, childSupp,
      childResult["ZeroInterval"], case, a, b, u];
    good = Select[attempts, TrueQ[#["PassesStarTest"]] &];
    If[good === {},
      Return[Failure["L0Lift", <|"Message" -> "L0 lifting lemma failed.",
        "Attempts" -> attempts|>]]
    ];
    zero = First[good]["ZeroInterval"];
    Return[<|
      "Success" -> True, "ZeroInterval" -> zero,
      "Certificate" -> <|
        "n" -> nn, "Order" -> ord, "Support" -> supp,
        "Marker" -> marker, "ProtectedCrossing" -> protected,
        "Vertex" -> p, "Neighbors" -> {a, b}, "LeafEndpoint" -> u,
        "Case" -> case, "Action" -> "Recursive",
        "ChildSupport" -> childSupp,
        "ChildCertificate" -> childResult["Certificate"],
        "ChildZero" -> childResult["ZeroInterval"],
        "LiftAttempts" -> attempts, "ParentZero" -> zero
      |>
    |>]
  ];

  (* L1: construct the two slide children and try a first, then b. *)
  case = "L1";
  rem = Complement[supp, {edgePU, ab}];
  childA = addChildChord[childOrd, rem, {a, u}];
  childB = addChildChord[childOrd, rem, {b, u}];

  slideA = recursiveCertificate[childOrd, childA];
  If[FailureQ[slideA], Return[slideA]];
  attempts = liftAttempts[ord, supp, p, childOrd, childA,
    slideA["ZeroInterval"], case, a, b, u];
  good = Select[attempts, TrueQ[#["PassesStarTest"]] &];
  slideReportA = <|
    "Slide" -> "a", "ChildSupport" -> childA,
    "ChildCertificate" -> slideA["Certificate"],
    "ChildZero" -> slideA["ZeroInterval"], "LiftAttempts" -> attempts,
    "LiftSucceeded" -> (good =!= {})|>;
  If[good =!= {},
    zero = First[good]["ZeroInterval"];
    Return[<|
      "Success" -> True, "ZeroInterval" -> zero,
      "Certificate" -> <|
        "n" -> nn, "Order" -> ord, "Support" -> supp,
        "Marker" -> marker, "ProtectedCrossing" -> protected,
        "Vertex" -> p, "Neighbors" -> {a, b}, "LeafEndpoint" -> u,
        "Case" -> case, "Remainder" -> rem,
        "Slides" -> <|"a" -> slideReportA|>,
        "ChosenSlide" -> "a", "ParentZero" -> zero
      |>
    |>]
  ];

  slideB = recursiveCertificate[childOrd, childB];
  If[FailureQ[slideB], Return[slideB]];
  attempts = liftAttempts[ord, supp, p, childOrd, childB,
    slideB["ZeroInterval"], case, a, b, u];
  good = Select[attempts, TrueQ[#["PassesStarTest"]] &];
  slideReportB = <|
    "Slide" -> "b", "ChildSupport" -> childB,
    "ChildCertificate" -> slideB["Certificate"],
    "ChildZero" -> slideB["ZeroInterval"], "LiftAttempts" -> attempts,
    "LiftSucceeded" -> (good =!= {})|>;
  If[good === {},
    Return[Failure["TwoSlideLemma", <|
      "Message" -> "Both L1 slide certificates failed to lift.",
      "aSlide" -> slideReportA, "bSlide" -> slideReportB|>]]
  ];
  zero = First[good]["ZeroInterval"];
  <|
    "Success" -> True, "ZeroInterval" -> zero,
    "Certificate" -> <|
      "n" -> nn, "Order" -> ord, "Support" -> supp,
      "Marker" -> marker, "ProtectedCrossing" -> protected,
      "Vertex" -> p, "Neighbors" -> {a, b}, "LeafEndpoint" -> u,
      "Case" -> case, "Remainder" -> rem,
      "Slides" -> <|"a" -> slideReportA, "b" -> slideReportB|>,
      "ChosenSlide" -> "b", "ParentZero" -> zero
    |>
  |>
];

Options[FindZeroRecursively] = {RootVertex -> Automatic};

FindZeroRecursively[n_Integer, poles_List, OptionsPattern[]] := Module[
  {input, supp, result},
  input = normalizeInput[n, poles];
  If[FailureQ[input], Return[input]];
  supp = input["Support"];
  If[!nonTriangulatingQ[input["Order"], supp],
    Return[Failure["Triangulation", <|
      "Message" -> "The input is a triangulation and evades every star test.",
      "Support" -> supp|>]]
  ];
  result = recursiveCertificate[input["Order"], supp, OptionValue[RootVertex]];
  If[FailureQ[result], Return[result]];
  Join[result, <|
    "PoleMultiset" -> input["PoleMultiset"],
    "Multiplicities" -> input["Multiplicities"],
    "IsolationCertificate" -> isolationShiftData[
      input["Order"], input["PoleMultiset"], supp, result["ZeroInterval"]
    ]|>]
];

AllDetectingZeroIntervals[n_Integer, poles_List] := Module[{input, supp},
  input = normalizeInput[n, poles];
  If[FailureQ[input], Return[input]];
  supp = input["Support"];
  Select[zeroIntervals[input["Order"]], starForestQ[input["Order"], supp, #] &]
];

IsolationShiftCertificate[n_Integer, poles_List, cut_List] := Module[
  {input, side},
  input = normalizeInput[n, poles];
  If[FailureQ[input], Return[input]];
  side = normalizeCut[input["Order"], cut];
  If[FailureQ[side], Return[side]];
  isolationShiftData[
    input["Order"], input["PoleMultiset"], input["Support"], side
  ]
];

formatLeadingShiftRule[item_Association] := Module[
  {coefficient = item["LambdaCoefficient"], rhs},
  rhs = Which[
    coefficient == 1, Style["z", Italic],
    coefficient == -1, Row[{"-", Style["z", Italic]}],
    True, Row[{coefficient, " ", Style["z", Italic]}]
  ];
  Row[{formatChannel[item["Channel"]], " \[LongRightArrow] ", rhs}]
];

IsolationShiftRules[n_Integer, poles_List, cut_List] := Module[
  {certificate, rules},
  certificate = IsolationShiftCertificate[n, poles, cut];
  If[FailureQ[certificate], Return[certificate]];
  rules = formatLeadingShiftRule /@ certificate["GrowingCrossingPoles"];
  If[rules === {},
    Style["No nonzero cross-cut shifts are required.", Gray],
    Row[Riffle[rules, "   ,   "]]
  ]
];

CutGraph[n_Integer, poles_List, cut_List] := Module[{input, side},
  input = normalizeInput[n, poles];
  If[FailureQ[input], Return[input]];
  side = normalizeCut[input["Order"], cut];
  If[FailureQ[side], Return[side]];
  cutGraphData[input["Order"], input["Support"], side]
];

StarTestQ[n_Integer, poles_List, cut_List] := Module[{input, side},
  input = normalizeInput[n, poles];
  If[FailureQ[input], Return[input]];
  side = normalizeCut[input["Order"], cut];
  If[FailureQ[side], Return[side]];
  starForestQ[input["Order"], input["Support"], side]
];

Options[AnalyzeLocalityConfiguration] = Options[FindZeroRecursively];

AnalyzeLocalityConfiguration[n_Integer, poles_List, OptionsPattern[]] := Module[
  {input, all, rec},
  input = normalizeInput[n, poles];
  If[FailureQ[input], Return[input]];
  all = AllDetectingZeroIntervals[n, poles];
  rec = If[nonTriangulatingQ[input["Order"], input["Support"]],
    FindZeroRecursively[n, poles, RootVertex -> OptionValue[RootVertex]],
    Missing["NotApplicable", "The support is a triangulation."]
  ];
  <|
    "n" -> n,
    "PoleMultiset" -> input["PoleMultiset"],
    "Support" -> input["Support"],
    "AllDetectingZeros" -> all,
    "NumberOfDetectingZeros" -> Length[all],
    "RecursiveResult" -> rec
  |>
];

Options[TestLiftCandidates] = {Slide -> Automatic};

TestLiftCandidates[n_Integer, poles_List, p_Integer, childCut_List,
  OptionsPattern[]] := Module[
  {input, ord, supp, a, b, ab, inc, edgePU, u, childOrd, childSupp,
   case, rem, selectedSlide},
  input = normalizeInput[n, poles];
  If[FailureQ[input], Return[input]];
  ord = input["Order"]; supp = input["Support"];
  If[!MemberQ[ord, p],
    Return[Failure["Vertex", <|"Message" -> "p is not a vertex of the polygon."|>]]
  ];
  {a, b} = neighborsOf[ord, p];
  ab = canonicalEdge[{a, b}];
  inc = incidentChords[supp, p];
  childOrd = DeleteCases[ord, p];
  selectedSlide = OptionValue[Slide];

  Which[
    inc === {} && MemberQ[supp, ab],
      case = "F1";
      childSupp = DeleteCases[supp, ab];
      u = Missing["NotApplicable"],

    Length[inc] == 1 && !MemberQ[supp, ab],
      case = "L0";
      edgePU = First[inc];
      u = First[DeleteCases[edgePU, p]];
      childSupp = DeleteCases[supp, edgePU],

    Length[inc] == 1 && MemberQ[supp, ab],
      case = "L1";
      edgePU = First[inc];
      u = First[DeleteCases[edgePU, p]];
      rem = Complement[supp, {edgePU, ab}];
      If[selectedSlide === Automatic, selectedSlide = "a"];
      If[!MemberQ[{"a", "b"}, selectedSlide],
        Return[Failure["Slide", <|
          "Message" -> "For L1, Slide must be \"a\" or \"b\"."|>]]
      ];
      childSupp = If[selectedSlide === "a",
        addChildChord[childOrd, rem, {a, u}],
        addChildChord[childOrd, rem, {b, u}]
      ],

    True,
      Return[Failure["Case", <|
        "Message" -> "The chosen vertex does not define an F1, L0, or L1 child."|>]]
  ];

  If[!cyclicIntervalQ[childOrd, childCut],
    Return[Failure["ChildCut", <|"Message" -> "childCut is not a legal cyclic interval."|>]]
  ];
  <|
    "ParentSupport" -> supp,
    "Vertex" -> p,
    "Neighbors" -> {a, b},
    "Case" -> case,
    "Slide" -> If[case === "L1", selectedSlide, Missing["NotApplicable"]],
    "ChildSupport" -> childSupp,
    "ChildCut" -> canonicalCut[childOrd, childCut],
    "ChildCutPassesStarTest" -> starForestQ[childOrd, childSupp, childCut],
    "LiftAttempts" -> liftAttempts[ord, supp, p, childOrd, childSupp,
      canonicalCut[childOrd, childCut], case, a, b, u
    ]
  |>
];

oneChildLiftData[parentOrd_List, parentSupp_List, p_, a_, b_, u_,
  case_String, label_String, childOrd_List, childSupp_List] := Module[
  {zeros, tests},
  zeros = Select[
    zeroIntervals[childOrd],
    starForestQ[childOrd, childSupp, #] &
  ];
  tests = Map[
    Function[childZero,
      With[{attempts = liftAttempts[
          parentOrd, parentSupp, p, childOrd, childSupp,
          childZero, case, a, b, u]},
        <|
          "ChildZero" -> childZero,
          "LiftAttempts" -> attempts,
          "SuccessfulParentZeros" ->
            Lookup[Select[attempts, TrueQ[#["PassesStarTest"]] &],
              "ZeroInterval", {}],
          "AllLiftsFail" ->
            !AnyTrue[attempts, TrueQ[#["PassesStarTest"]] &]
        |>
      ]
    ],
    zeros
  ];
  <|
    "Label" -> label,
    "ChildOrder" -> childOrd,
    "ChildSupport" -> childSupp,
    "ChildIsNontriangulating" -> nonTriangulatingQ[childOrd, childSupp],
    "DetectingChildZeros" -> zeros,
    "ZeroLiftTests" -> tests
  |>
];

AnalyzeVertexLifts[n_Integer, poles_List, p_Integer] := Module[
  {input, ord, supp, classification, degree, a, b, ab, inc, case,
   childOrd, childSupp, edgePU, u, fullGraph, aLink, bLink, directZeros,
   rem, childA, childB, children},
  input = normalizeInput[n, poles];
  If[FailureQ[input], Return[input]];
  ord = input["Order"];
  supp = input["Support"];
  If[!MemberQ[ord, p],
    Return[Failure["Vertex", <|"Message" -> "p is not a polygon vertex."|>]]
  ];
  classification = classifyVertexData[ord, supp];
  degree = classification["Degrees"][p];
  If[degree > 1,
    Return[Failure["VertexDegree", <|
      "Message" -> "The chosen vertex is neither free nor a leaf.",
      "Vertex" -> p, "Degree" -> degree|>]]
  ];
  {a, b} = neighborsOf[ord, p];
  ab = canonicalEdge[{a, b}];
  inc = incidentChords[supp, p];
  case = classification["CaseAtVertex"][p];
  childOrd = DeleteCases[ord, p];
  directZeros = {};
  children = {};

  Switch[case,
    "F0",
      directZeros = {canonicalCut[ord, {a, p}]},

    "F1",
      If[n == 5,
        Return[Failure["BaseCase", <|
          "Message" -> "At five points the support is checked directly; no four-point child is formed."|>]]
      ];
      childSupp = DeleteCases[supp, ab];
      children = {oneChildLiftData[
        ord, supp, p, a, b, Missing["NotApplicable"], case,
        "single child", childOrd, childSupp]},

    "L0",
      edgePU = First[inc];
      u = First[DeleteCases[edgePU, p]];
      childSupp = DeleteCases[supp, edgePU];
      fullGraph = Union[childSupp, boundaryEdges[childOrd]];
      aLink = MemberQ[fullGraph, canonicalEdge[{a, u}]];
      bLink = MemberQ[fullGraph, canonicalEdge[{b, u}]];
      If[!aLink, AppendTo[directZeros, canonicalCut[ord, {a, p}]]];
      If[!bLink, AppendTo[directZeros, canonicalCut[ord, {p, b}]]];
      directZeros = DeleteDuplicates[directZeros];
      If[directZeros === {},
        If[n == 5,
          Return[Failure["BaseCase", <|
            "Message" -> "At five points the support is checked directly; no four-point child is formed."|>]]
        ];
        children = {oneChildLiftData[
          ord, supp, p, a, b, u, case,
          "single child", childOrd, childSupp]}
      ],

    "L1",
      If[n == 5,
        Return[Failure["BaseCase", <|
          "Message" -> "At five points the support is checked directly; no four-point child is formed."|>]]
      ];
      edgePU = First[inc];
      u = First[DeleteCases[edgePU, p]];
      rem = Complement[supp, {edgePU, ab}];
      childA = addChildChord[childOrd, rem, {a, u}];
      childB = addChildChord[childOrd, rem, {b, u}];
      children = {
        oneChildLiftData[ord, supp, p, a, b, u, case,
          "a-slide", childOrd, childA],
        oneChildLiftData[ord, supp, p, a, b, u, case,
          "b-slide", childOrd, childB]
      }
  ];

  <|
    "n" -> n,
    "PoleMultiset" -> input["PoleMultiset"],
    "Support" -> supp,
    "VertexClassification" -> classification,
    "ChosenVertex" -> p,
    "Case" -> case,
    "Neighbors" -> {a, b},
    "LeafEndpoint" -> If[degree == 1,
      First[DeleteCases[First[inc], p]], Missing["NotApplicable"]],
    "AdmissibleForRecursion" -> MemberQ[classification["AdmissibleRoots"], p],
    "DirectParentZeros" -> directZeros,
    "Children" -> children
  |>
];

formatChannel[e_List] :=
  Subscript[Style["X", Italic], Row[{e[[1]], ",", e[[2]]}]];

formatCutCell[cut_, nn_Integer] := If[MissingQ[cut],
  Style["--", Gray],
  Row[{Subscript[Style["T", Italic], nn], " = ", cut}]
];

formatSupportCell[supp_, nn_Integer] := If[MissingQ[supp],
  Style["--", Gray],
  Column[{
    Row[{Subscript[Style["S", Italic], nn], " ="}],
    supp
  }, Alignment -> Left, Spacings -> .1]
];

recursionRows[node_Association, depth_Integer : 0] := Module[
  {case, nn, parentZero, direct, makeAttemptRow, rows = {}, slides,
   slide, attemptRows, attemptsThroughFirstPass},
  case = node["Case"];
  nn = node["n"];
  parentZero = node["ParentZero"];

  direct[branch_] := {
    <|
      "Depth" -> depth, "n" -> nn, "Support" -> node["Support"],
      "Case" -> case, "Vertex" -> Lookup[node, "Vertex", Missing["NotApplicable"]],
      "Branch" -> branch, "ChildSupport" -> Missing["NotApplicable"],
      "ChildZero" -> Missing["NotApplicable"], "AddedP" -> Missing["NotApplicable"],
      "RawLiftSide" -> Missing["NotApplicable"],
      "ParentCandidate" -> parentZero, "Pass" -> True,
      "P4" -> Missing["NotApplicable"], "Chosen" -> True,
      "LiftType" -> "Direct"
    |>
  };

  makeAttemptRow[attempt_, branch_, childSupport_, childZero_] := <|
    "Depth" -> depth, "n" -> nn, "Support" -> node["Support"],
    "Case" -> case, "Vertex" -> node["Vertex"], "Branch" -> branch,
    "ChildSupport" -> childSupport, "ChildZero" -> childZero,
    "AddedP" -> attempt["AddedP"],
    "RawLiftSide" -> attempt["RawSide"],
    "ParentCandidate" -> attempt["ZeroInterval"],
    "Pass" -> attempt["PassesStarTest"],
    "P4" -> attempt["P4Witness"],
    "Chosen" -> TrueQ[attempt["PassesStarTest"]] &&
      Sort[attempt["ZeroInterval"]] === Sort[parentZero],
    "LiftType" -> "Lift"
  |>;

  attemptsThroughFirstPass[attempts_List] := Module[{position},
    position = FirstPosition[attempts, item_ /; TrueQ[item["PassesStarTest"]]];
    If[MissingQ[position], attempts, Take[attempts, First[position]]]
  ];

  Switch[case,
    "Base", direct["five-point base case"],
    "F0", direct["direct F0 zero"],
    "L0" /; Lookup[node, "Action", "Recursive"] =!= "Recursive",
      direct[StringReplace[node["Action"], "-" -> " "]],

    "F1" | "L0",
      rows = Map[
        makeAttemptRow[#, "single child", node["ChildSupport"], node["ChildZero"]] &,
        attemptsThroughFirstPass[node["LiftAttempts"]]
      ];
      rows,

    "L1",
      slides = node["Slides"];
      Do[
        slide = slides[key];
        attemptRows = Map[
          makeAttemptRow[#, key <> "-slide", slide["ChildSupport"], slide["ChildZero"]] &,
          attemptsThroughFirstPass[slide["LiftAttempts"]]
        ];
        rows = Join[
          rows,
          attemptRows
        ],
        {key, Keys[slides]}
      ];
      rows
  ]
];

detectingZerosGrid[zeros_List, nn_Integer] := Module[{cells},
  cells = MapIndexed[
    Row[{Style[First[#2], Bold], ".  ", formatCutCell[#1, nn]}] &,
    zeros
  ];
  Grid[
    Partition[cells, UpTo[3]],
    Frame -> All, Alignment -> Left, Spacings -> {1.2, .65},
    Background -> {None, {White, RGBColor[.97, .97, .97]}},
    BaseStyle -> {FontFamily -> "Helvetica", FontSize -> 11}
  ]
];

recursionGrid[rows_List] := Module[
  {body, header, outcomeCell, liftCell, candidateCell},
  header = {
    Style["step", Bold], Style["parent configuration", Bold],
    Style["child", Bold], Style["child zero", Bold],
    Style["lift rule", Bold], Style["candidate parent zero", Bold],
    Style["result", Bold]
  };
  outcomeCell[row_] := Which[
    row["LiftType"] === "Direct",
      Style["DIRECT", RGBColor[.12, .35, .67], Bold],
    !TrueQ[row["Pass"]],
      Column[{Style["FAIL", RGBColor[.75, .12, .12], Bold],
        Row[{Subscript[Style["P", Italic], 4], " = ", row["P4"]}]}],
    TrueQ[row["Chosen"]],
      Style["PASS -- chosen", Darker[Green], Bold],
    True,
      Style["PASS -- available", Darker[Green]]
  ];
  liftCell[row_] := If[row["LiftType"] === "Direct",
    Style["no child", Gray],
    If[TrueQ[row["AddedP"]],
      Row[{Subscript[Style["T", Italic], row["n"]], " = ",
        Subscript[Style["T", Italic], row["n"] - 1], " \[Union] {p}"}],
      Row[{Subscript[Style["T", Italic], row["n"]], " = ",
        Subscript[Style["T", Italic], row["n"] - 1]}]
    ]
  ];
  candidateCell[row_] := If[
    row["LiftType"] === "Lift" &&
      Sort[row["RawLiftSide"]] =!= Sort[row["ParentCandidate"]],
    Column[{
      formatCutCell[row["ParentCandidate"], row["n"]],
      Style[Row[{"canonical representative of raw side ",
        row["RawLiftSide"]}], Gray, 8]
    }, Spacings -> .15],
    formatCutCell[row["ParentCandidate"], row["n"]]
  ];
  body = MapIndexed[
    Function[{row, index},
      {
        First[index],
        Row[{Spacer[10 row["Depth"]],
          Column[{
            formatSupportCell[row["Support"], row["n"]],
            Row[{"case ", Style[row["Case"], Bold],
              If[MissingQ[row["Vertex"]], "", Row[{",  p = ", row["Vertex"]}]]}]
          }, Spacings -> .25]}],
        If[MissingQ[row["ChildSupport"]],
          Style[row["Branch"], Gray],
          Column[{Style[row["Branch"], Bold],
            formatSupportCell[row["ChildSupport"], row["n"] - 1]},
            Spacings -> .25]
        ],
        formatCutCell[row["ChildZero"], row["n"] - 1],
        liftCell[row],
        candidateCell[row],
        outcomeCell[row]
      }
    ],
    rows
  ];
  Grid[
    Prepend[body, header], Frame -> All, Alignment -> Left,
    Spacings -> {.9, .65},
    Background -> {None, Prepend[Table[If[OddQ[ii], White,
      RGBColor[.97, .97, .97]], {ii, Length[body]}], RGBColor[.88, .92, .97]]},
    BaseStyle -> {FontFamily -> "Helvetica", FontSize -> 10}
  ]
];

vertexLiftGrid[analysis_Association] := Module[
  {nn, p, rows = {}, header, body, liftRule, resultCell, parentZeroCell},
  nn = analysis["n"];
  p = analysis["ChosenVertex"];

  Do[
    AppendTo[rows, <|
      "Branch" -> "direct", "ChildSupport" -> Missing["NotApplicable"],
      "ChildZero" -> Missing["NotApplicable"],
      "AddedP" -> Missing["NotApplicable"], "ParentZero" -> zero,
      "RawSide" -> Missing["NotApplicable"],
      "Pass" -> True, "P4" -> Missing["NotApplicable"]|>],
    {zero, analysis["DirectParentZeros"]}
  ];

  Do[
    If[child["ZeroLiftTests"] === {},
      AppendTo[rows, <|
        "Branch" -> child["Label"], "ChildSupport" -> child["ChildSupport"],
        "ChildZero" -> Missing["NoDetectingZero"],
        "AddedP" -> Missing["NotApplicable"],
        "RawSide" -> Missing["NotApplicable"],
        "ParentZero" -> Missing["NotApplicable"], "Pass" -> False,
        "P4" -> Missing["NotApplicable"]|>],
      Do[
        Do[
          AppendTo[rows, <|
            "Branch" -> child["Label"],
            "ChildSupport" -> child["ChildSupport"],
            "ChildZero" -> zeroTest["ChildZero"],
            "AddedP" -> attempt["AddedP"],
            "RawSide" -> attempt["RawSide"],
            "ParentZero" -> attempt["ZeroInterval"],
            "Pass" -> attempt["PassesStarTest"],
            "P4" -> attempt["P4Witness"]|>],
          {attempt, zeroTest["LiftAttempts"]}
        ],
        {zeroTest, child["ZeroLiftTests"]}
      ]
    ],
    {child, analysis["Children"]}
  ];

  header = {
    Style["branch", Bold], Style["child support", Bold],
    Style["child zero", Bold], Style["lift", Bold],
    Style["parent zero", Bold], Style["result", Bold]
  };
  liftRule[row_] := Which[
    row["Branch"] === "direct", "direct",
    MissingQ[row["AddedP"]], "--",
    TrueQ[row["AddedP"]],
      Row[{Subscript[Style["T", Italic], nn], " = ",
        Subscript[Style["T", Italic], nn - 1], " \[Union] {p}"}],
    True,
      Row[{Subscript[Style["T", Italic], nn], " = ",
        Subscript[Style["T", Italic], nn - 1]}]
  ];
  resultCell[row_] := Which[
    row["Branch"] === "direct", Style["DIRECT", RGBColor[.12, .35, .67], Bold],
    MissingQ[row["ParentZero"]], Style["no child zero", RGBColor[.75, .12, .12]],
    TrueQ[row["Pass"]], Style["PASS", Darker[Green], Bold],
    True, Column[{Style["FAIL", RGBColor[.75, .12, .12], Bold],
      Row[{Subscript[Style["P", Italic], 4], " = ", row["P4"]}]}]
  ];
  parentZeroCell[row_] := Which[
    MissingQ[row["ParentZero"]], Style["--", Gray],
    MissingQ[row["RawSide"]] ||
      Sort[row["RawSide"]] === Sort[row["ParentZero"]],
      formatCutCell[row["ParentZero"], nn],
    True,
      Column[{
        formatCutCell[row["ParentZero"], nn],
        Style[Row[{"canonical representative of raw side ",
          row["RawSide"]}], Gray, 8]
      }, Spacings -> .15]
  ];
  body = Map[
    Function[row,
      {
        Style[row["Branch"], Bold],
        formatSupportCell[row["ChildSupport"], nn - 1],
        formatCutCell[row["ChildZero"], nn - 1],
        liftRule[row],
        parentZeroCell[row],
        resultCell[row]
      }
    ],
    rows
  ];
  Grid[
    Prepend[body, header], Frame -> All, Alignment -> Left,
    Spacings -> {1, .65},
    Background -> {None, Prepend[
      Table[If[OddQ[ii], White, RGBColor[.97, .97, .97]], {ii, Length[body]}],
      RGBColor[.88, .92, .97]]},
    BaseStyle -> {FontFamily -> "Helvetica", FontSize -> 10}
  ]
];

VertexLiftReport[analysis_Association] := Module[{nn, zeros, shiftRows},
  nn = analysis["n"];
  zeros = DeleteDuplicates@Join[
    analysis["DirectParentZeros"],
    Flatten[
      Map[
        Function[child,
          Flatten[Lookup[child["ZeroLiftTests"],
            "SuccessfulParentZeros", {}], 1]
        ],
        analysis["Children"]
      ],
      1
    ]
  ];
  shiftRows = Map[
    {formatCutCell[#, nn],
      IsolationShiftRules[nn, analysis["PoleMultiset"], #]} &,
    zeros
  ];
  Column[{
    Grid[{
      {Style["parent support", Bold],
        formatSupportCell[analysis["Support"], nn]},
      {Style["chosen vertex", Bold], analysis["ChosenVertex"]},
      {Style["local case", Bold], analysis["Case"]},
      {Style["free vertices", Bold],
        analysis["VertexClassification"]["FreeVertices"]},
      {Style["leaf vertices", Bold],
        analysis["VertexClassification"]["LeafVertices"]},
      {Style["admissible for recursion", Bold],
        analysis["AdmissibleForRecursion"]}
    }, Frame -> All, Alignment -> Left,
      Background -> {None, {RGBColor[.90, .94, .98], White}},
      BaseStyle -> {FontFamily -> "Helvetica", FontSize -> 11}],
    Style["All child zeros and their parent lifts", 13, Bold],
    vertexLiftGrid[analysis],
    Style["Successful parent zeros and shifts", 13, Bold],
    Grid[
      Prepend[shiftRows, {Style["parent zero", Bold],
        Style["large-z rule (finite terms suppressed)", Bold]}],
      Frame -> All, Alignment -> Left, Spacings -> {1, .6},
      Background -> {None, Prepend[
        Table[If[OddQ[ii], White, RGBColor[.97, .97, .97]],
          {ii, Length[shiftRows]}], RGBColor[.88, .92, .97]]},
      BaseStyle -> {FontFamily -> "Helvetica", FontSize -> 10}
    ]
  }, Spacings -> 1]
];

VertexLiftReport[n_Integer, poles_List, p_Integer] := Module[{analysis},
  analysis = AnalyzeVertexLifts[n, poles, p];
  If[FailureQ[analysis], analysis, VertexLiftReport[analysis]]
];

isolationGrid[certificate_Association] := Grid[
  {
    {Style["final zero", Bold],
      formatCutCell[certificate["ZeroInterval"], certificate["n"]]},
    {Style["large-z rule (finite terms suppressed)", Bold],
      With[{rules = formatLeadingShiftRule /@
          certificate["GrowingCrossingPoles"]},
        If[rules === {}, Style["no nonzero shifts", Gray],
          Row[Riffle[rules, "   ,   "]]]
      ]}
  },
  Frame -> All, Alignment -> Left, Spacings -> {1.2, .8},
  Background -> {None, {RGBColor[.90, .94, .98], White}},
  BaseStyle -> {FontFamily -> "Helvetica", FontSize -> 11}
];

RecursionReport[result_Association] := Module[
  {rec, all, nn, rows, pieces, isolation},
  rec = If[KeyExistsQ[result, "RecursiveResult"], result["RecursiveResult"], result];
  If[MissingQ[rec], Return[Style[rec, Gray]]];
  If[FailureQ[rec], Return[rec]];
  nn = rec["Certificate"]["n"];
  all = Lookup[result, "AllDetectingZeros", Missing["NotComputed"]];
  rows = recursionRows[rec["Certificate"]];
  isolation = Lookup[rec, "IsolationCertificate", Missing["NotComputed"]];
  pieces = {
    Style["Detecting zero intervals", 15, Bold],
    If[MissingQ[all],
      Style["The complete direct list was not computed.", Gray],
      Column[{
        Row[{Length[all], " detecting zero interval(s), modulo ",
          Subscript[Style["T", Italic], nn], " <-> ",
          Subsuperscript[Style["T", Italic], nn, "c"]}],
        detectingZerosGrid[all, nn]
      }, Spacings -> .5]
    ],
    Style["Recursive construction", 15, Bold],
    Style[
      "Each row displays a child zero and its attempted lift to the parent. " <>
      "The internal recursion used to find the child zero is suppressed.",
      Gray, 10
    ],
    recursionGrid[rows]
  };
  If[AssociationQ[isolation],
    pieces = Join[pieces, {
      Style["Isolation shift", 15, Bold],
      isolationGrid[isolation]
    }]
  ];
  Column[pieces, Spacings -> 1.25]
];

PrintRecursionTrace[result_Association] := Module[{rec, report},
  rec = If[KeyExistsQ[result, "RecursiveResult"], result["RecursiveResult"], result];
  report = RecursionReport[result];
  Print[report];
  If[AssociationQ[rec], rec["ZeroInterval"], rec]
];

FindDetectingZero[n_Integer, poles_List] := Module[
  {result, certificate, case, details = <||>, attemptsUsed, compactFailures,
   attempts, failed, slides, chosenSlide, chosenChild, actualSlides,
   chosenAttempt},
  result = FindZeroRecursively[n, poles];
  If[FailureQ[result], Return[result]];
  certificate = result["Certificate"];
  case = certificate["Case"];

  attemptsUsed[list_List] := Module[{position},
    position = FirstPosition[list,
      item_ /; TrueQ[item["PassesStarTest"]]];
    If[MissingQ[position], list, Take[list, First[position]]]
  ];
  compactFailures[list_List, branch_String,
      childZero_] := Map[
    <|
      "Branch" -> branch,
      "ChildZero T_(n-1)" -> childZero,
      "AddedP" -> #["AddedP"],
      "RawLiftSide" -> #["RawSide"],
      "Candidate T_n" -> #["ZeroInterval"],
      "P4" -> #["P4Witness"]
    |> &,
    Select[attemptsUsed[list], !TrueQ[#["PassesStarTest"]] &]
  ];

  Switch[case,
    "F1" | "L0" /; KeyExistsQ[certificate, "ChildZero"],
      attempts = certificate["LiftAttempts"];
      chosenAttempt = First@Select[attempts,
        TrueQ[#["PassesStarTest"]] &];
      failed = compactFailures[attempts, "single child",
        certificate["ChildZero"]];
      details = <|
        "ChosenChild" -> "single child",
        "ChildSupport S_(n-1)" -> certificate["ChildSupport"],
        "ChildZero T_(n-1)" -> certificate["ChildZero"],
        "AddedP" -> chosenAttempt["AddedP"],
        "RawLiftSide" -> chosenAttempt["RawSide"]
      |>;
      If[failed =!= {},
        details = Join[details, <|"FailedLiftAttempts" -> failed|>]
      ],

    "L1",
      slides = certificate["Slides"];
      chosenSlide = certificate["ChosenSlide"];
      chosenChild = slides[chosenSlide];
      actualSlides = Keys[slides];
      chosenAttempt = First@Select[chosenChild["LiftAttempts"],
        TrueQ[#["PassesStarTest"]] &];
      failed = Flatten[
        Map[
          Function[label,
            compactFailures[slides[label]["LiftAttempts"],
              label <> "-slide", slides[label]["ChildZero"]]
          ],
          actualSlides
        ],
        1
      ];
      details = <|
        "ChosenChild" -> (chosenSlide <> "-slide"),
        "ChildSupport S_(n-1)" -> chosenChild["ChildSupport"],
        "ChildZero T_(n-1)" -> chosenChild["ChildZero"],
        "AddedP" -> chosenAttempt["AddedP"],
        "RawLiftSide" -> chosenAttempt["RawSide"]
      |>;
      If[failed =!= {},
        details = Join[details, <|"FailedLiftAttempts" -> failed|>]
      ]
  ];

  If[KeyExistsQ[certificate, "Action"],
    details = Join[<|"Action" -> certificate["Action"]|>, details]
  ];

  Join[<|
    "n" -> n,
    "ChosenVertex" -> certificate["Vertex"],
    "Case" -> case
  |>, details, <|
    "LiftedZero T_n" -> result["ZeroInterval"],
    "LargeZShift" -> IsolationShiftRules[n, poles, result["ZeroInterval"]]
  |>]
];

weakCompositions[total_Integer, 1] := {{total}};
weakCompositions[total_Integer, parts_Integer] /; parts > 1 :=
  weakCompositions[total, parts] = Flatten[
    Table[
      Prepend[#, first] & /@ weakCompositions[total - first, parts - 1],
      {first, 0, total}
    ],
    1
  ];

Options[GenerateNonlocalConfigurations] = {
  IncludeMultiplicities -> False,
  MaximumConfigurations -> 2000000
};

GenerateNonlocalConfigurations[n_Integer, OptionsPattern[]] := Module[
  {ord, diagonals, maximumDegree, include, limit, estimate, configurations,
   exponentVectors},
  If[n < 5,
    Return[Failure["Multiplicity", <|"Message" -> "n must be at least 5."|>]]
  ];
  ord = Range[n];
  diagonals = allDiagonals[ord];
  maximumDegree = n - 3;
  include = OptionValue[IncludeMultiplicities];
  limit = OptionValue[MaximumConfigurations];
  If[!MemberQ[{True, False}, include],
    Return[Failure["Option", <|
      "Message" -> "IncludeMultiplicities must be True or False."|>]]
  ];
  If[!(limit === Infinity || (IntegerQ[limit] && limit >= 0)),
    Return[Failure["Option", <|
      "Message" -> "MaximumConfigurations must be a nonnegative integer or Infinity."|>]]
  ];
  estimate = If[include,
    Binomial[Length[diagonals] + maximumDegree, maximumDegree],
    Sum[Binomial[Length[diagonals], kk], {kk, 0, maximumDegree}]
  ];
  If[limit =!= Infinity && estimate > limit,
    Return[Failure["ConfigurationLimit", <|
      "Message" -> "The requested enumeration exceeds MaximumConfigurations.",
      "EstimatedConfigurationsBeforeFiltering" -> estimate,
      "MaximumConfigurations" -> limit,
      "Override" -> "Use MaximumConfigurations -> Infinity if the memory cost is intentional."|>]]
  ];

  configurations = If[include,
    Flatten[
      Table[
        exponentVectors = weakCompositions[degree, Length[diagonals]];
        Map[
          Function[exponents,
            Flatten[MapThread[ConstantArray, {diagonals, exponents}], 1]
          ],
          exponentVectors
        ],
        {degree, 0, maximumDegree}
      ],
      1
    ],
    Flatten[
      Table[Subsets[diagonals, {degree}], {degree, 0, maximumDegree}],
      1
    ]
  ];
  Select[
    configurations,
    nonTriangulatingQ[ord, Sort[DeleteDuplicates[#]]] &
  ]
];

RunLocalityExamples[] := Module[{examples, report, liftDemo},
  examples = {
    <|"Name" -> "F0: free vertex, short absent", "n" -> 6,
      "S" -> {{1, 3}, {2, 4}}, "p" -> 5|>,
    <|"Name" -> "F1: free vertex with short", "n" -> 6,
      "S" -> {{1, 3}, {1, 5}, {2, 4}}, "p" -> 6|>,
    <|"Name" -> "L0: direct leaf case", "n" -> 6,
      "S" -> {{1, 4}, {2, 5}, {3, 6}}, "p" -> 6|>,
    <|"Name" -> "L0: recursive child-and-lift case", "n" -> 8,
      "S" -> {{4, 8}, {4, 7}, {1, 4}, {2, 5}, {3, 6}}, "p" -> 8|>,
    <|"Name" -> "L1: first slide obstructed, second succeeds", "n" -> 7,
      "S" -> {{1, 3}, {1, 5}, {2, 7}, {4, 6}}, "p" -> 2|>
  };
  Do[
    Print["\n=== ", ex["Name"], " ==="];
    report = AnalyzeLocalityConfiguration[ex["n"], ex["S"], RootVertex -> ex["p"]];
    PrintRecursionTrace[report],
    {ex, examples}
  ];

  Print["\n=== Explicit failed-lift audit ==="];
  Print["Parent S7={14,16,27,35}, p=7, b-slide child cut {1,2}."];
  liftDemo = TestLiftCandidates[7,
    {{1, 4}, {1, 6}, {2, 7}, {3, 5}}, 7, {1, 2}, Slide -> "b"];
  Print["Child S=", liftDemo["ChildSupport"],
    "; child zero T=", liftDemo["ChildCut"],
    "; star test = ", liftDemo["ChildCutPassesStarTest"]];
  Do[
    Print["  parent lift T=", attempt["ZeroInterval"], ": ",
      If[TrueQ[attempt["PassesStarTest"]], "PASS", "FAIL"],
      If[MissingQ[attempt["P4Witness"]], "",
        "; P4 = " <> ToString[attempt["P4Witness"]]]],
    {attempt, liftDemo["LiftAttempts"]}
  ];
  Null
];

RunLocalitySelfTests[] := Module[
  {tests, results, structural, report, rec, all, pass, bad, liftDemo,
   shiftSample, repeatedShift, classification, vertexAnalysis},
  tests = {
    {5, {{1, 3}, {2, 4}}, Automatic},
    {6, {{1, 3}, {2, 4}}, 5},
    {6, {{1, 3}, {1, 5}, {2, 4}}, 6},
    {6, {{1, 4}, {2, 5}, {3, 6}}, 6},
    {7, {{1, 4}, {1, 6}, {2, 7}, {3, 5}}, 7},
    {7, {{1, 3}, {1, 5}, {2, 7}, {4, 6}}, 2},
    {8, {{4, 8}, {4, 7}, {1, 4}, {2, 5}, {3, 6}}, 8},
    {5, {{1, 3}, {1, 3}}, Automatic}
  };
  results = Table[
    report = AnalyzeLocalityConfiguration[test[[1]], test[[2]],
      RootVertex -> test[[3]]];
    If[FailureQ[report],
      <|"Input" -> test, "Pass" -> False, "Reason" -> report|>,
      rec = report["RecursiveResult"];
      all = report["AllDetectingZeros"];
      pass = !FailureQ[rec] && MemberQ[Sort /@ all, Sort[rec["ZeroInterval"]]];
      <|"Input" -> test, "Pass" -> pass,
        "Zero" -> If[FailureQ[rec], Missing["Failed"], rec["ZeroInterval"]],
        "AllZeros" -> all|>
    ],
    {test, tests}
  ];
  liftDemo = TestLiftCandidates[7,
    {{1, 4}, {1, 6}, {2, 7}, {3, 5}}, 7, {1, 2}, Slide -> "b"];
  shiftSample = IsolationShiftCertificate[7,
    {{1, 3}, {1, 4}, {2, 7}, {4, 6}}, {4, 5, 6}];
  repeatedShift = IsolationShiftCertificate[5,
    {{1, 3}, {1, 3}}, {4, 5}];
  classification = ClassifyVertices[7,
    {{1, 3}, {1, 5}, {2, 7}, {4, 6}}];
  vertexAnalysis = AnalyzeVertexLifts[7,
    {{1, 3}, {1, 5}, {2, 7}, {4, 6}}, 2];
  structural = {
    <|"Input" -> "number of unoriented zero intervals, n=5,...,12",
      "Pass" -> And @@ Table[
        Length[zeroIntervals[Range[nn]]] == nn (nn - 3)/2,
        {nn, 5, 12}
      ]|>,
    <|"Input" -> "five-point triangulation evades every star test",
      "Pass" -> AllDetectingZeroIntervals[5, {{1, 3}, {1, 4}}] === {}|>,
    <|"Input" -> "polluting chord turns a star cut into a P4",
      "Pass" -> TrueQ[StarTestQ[6, {{1, 5}, {3, 6}}, {3, 4}]] &&
        !TrueQ[StarTestQ[6, {{1, 5}, {2, 4}, {3, 6}}, {3, 4}]]|>,
    <|"Input" -> "repeated poles have the same detector geometry as their support",
      "Pass" -> AllDetectingZeroIntervals[5, {{1, 3}, {1, 3}}] ===
        AllDetectingZeroIntervals[5, {{1, 3}}]|>,
    <|"Input" -> "explicit L1 b-slide child zero has no legal parent lift",
      "Pass" -> TrueQ[liftDemo["ChildCutPassesStarTest"]] &&
        AllTrue[liftDemo["LiftAttempts"], !TrueQ[#["PassesStarTest"]] &]|>,
    <|"Input" -> "large-parameter certificate separates every unselected cross-cut pole",
      "Pass" -> AssociationQ[shiftSample] &&
        AllTrue[shiftSample["GrowingCrossingPoles"],
          #["LambdaCoefficient"] =!= 0 &]|>,
    <|"Input" -> "large-parameter certificate retains repeated-pole exponents",
      "Pass" -> AssociationQ[repeatedShift] &&
        Lookup[First[repeatedShift["TargetLaurentVariables"]], "Multiplicity"] == 2|>,
    <|"Input" -> "vertex classification identifies the L1 fallback root",
      "Pass" -> classification["FreeVertices"] === {} &&
        classification["LeafVertices"] === {2, 3, 4, 5, 6, 7} &&
        classification["CaseAtVertex"][2] === "L1" &&
        MemberQ[classification["AdmissibleRoots"], 2]|>,
    <|"Input" -> "chosen-vertex analysis enumerates both L1 children",
      "Pass" -> AssociationQ[vertexAnalysis] &&
        Lookup[vertexAnalysis["Children"], "Label"] === {"a-slide", "b-slide"} &&
        AllTrue[vertexAnalysis["Children"],
          Length[# ["DetectingChildZeros"]] > 0 &]|>,
    <|"Input" -> "nonlocal configuration generator: square-free counts",
      "Pass" -> Table[Length[GenerateNonlocalConfigurations[nn]],
          {nn, 5, 7}] === {11, 116, 1429}|>,
    <|"Input" -> "nonlocal configuration generator: full multiset counts",
      "Pass" -> Table[Length[GenerateNonlocalConfigurations[nn,
          IncludeMultiplicities -> True]], {nn, 5, 7}] ===
        {16, 206, 3018}|>
  };
  results = Join[results, structural];
  bad = Select[results, !TrueQ[#["Pass"]] &];
  Scan[
    Print[If[TrueQ[#["Pass"]], "PASS  ", "FAIL  "], #["Input"]] &,
    results
  ];
  If[bad === {},
    Print["All locality-recursion self-tests PASS."]; True,
    Print["Some locality-recursion self-tests FAILED."]; False
  ]
];

RunExhaustiveAudit[maxN_Integer : 8] := Module[
  {rows = {}, ord, diagonals, supports, nonlocal, failures, rootedCases,
   all, roots, rec, elapsed, row},
  If[maxN < 5,
    Return[Failure["Range", <|"Message" -> "maxN must be at least 5."|>]]
  ];
  If[maxN > 8,
    Print["Warning: exhaustive support enumeration grows rapidly above n=8."]
  ];
  Do[
    elapsed = First@AbsoluteTiming[
      ord = Range[nn];
      diagonals = Select[Subsets[ord, {2}], !adjacentQ[ord, #] &];
      supports = Flatten[
        Table[Subsets[diagonals, {kk}], {kk, 0, nn - 3}],
        1
      ];
      nonlocal = Select[supports, nonTriangulatingQ[ord, #] &];
      failures = {};
      rootedCases = 0;
      Do[
        all = AllDetectingZeroIntervals[nn, supp];
        roots = If[nn == 5, {Automatic}, admissibleVertices[ord, supp]];
        If[roots === {},
          AppendTo[failures, <|
            "Support" -> supp, "Root" -> Missing["NoAdmissibleRoot"],
            "Result" -> Failure["NoAdmissibleRoot", <|
              "Message" -> "No admissible free vertex or leaf was found."|>]
          |>]
        ];
        rootedCases += Length[roots];
        Do[
          rec = FindZeroRecursively[nn, supp, RootVertex -> root];
          If[
            FailureQ[rec] ||
              !MemberQ[Sort /@ all, Sort[rec["ZeroInterval"]]],
            AppendTo[failures, <|
              "Support" -> supp, "Root" -> root, "Result" -> rec|>]
          ],
          {root, roots}
        ],
        {supp, nonlocal}
      ];
    ];
    row = <|
      "n" -> nn,
      "Supports" -> Length[supports],
      "NontriangulatingSupports" -> Length[nonlocal],
      "AdmissibleRootedCases" -> rootedCases,
      "Failures" -> Length[failures],
      "FailureDetails" -> failures,
      "Seconds" -> elapsed
    |>;
    AppendTo[rows, row];
    Print[row],
    {nn, 5, maxN}
  ];
  If[Total[Lookup[rows, "Failures"]] == 0,
    Print["Exhaustive audit PASS."],
    Print["Exhaustive audit FAILED."]
  ];
  rows
];

End[];
EndPackage[];

(* Optional command-line entry points.  Loading the file with Get does not
   run examples or tests unless the corresponding flag is present. *)
If[MemberQ[$ScriptCommandLine, "--examples"], RunLocalityExamples[]];
If[MemberQ[$ScriptCommandLine, "--test"],
  If[TrueQ[RunLocalitySelfTests[]], Exit[0], Exit[1]]
];


==> anc/README.md <==
# Combinatorial Locality Recursion

This repository contains the Wolfram Language reference implementation accompanying the manuscript **“A Combinatorial Origin of Locality.”** The program implements the constructive recursion described in the paper: given a polygon chord configuration that is not a cubic-tree denominator, it finds a hidden-zero interval whose cut graph is a union of stars.

The principal source file is:

```text
CombinatorialLocalityRecursion.wl
```

## Requirements

- Wolfram Language / Mathematica 14.0 or later is recommended.
- No external Wolfram packages are required.

The code was tested with Mathematica 14.0.

## Quick start

Place `CombinatorialLocalityRecursion.wl` in the current notebook directory and load it with

```wl
Get[FileNameJoin[{NotebookDirectory[], "CombinatorialLocalityRecursion.wl"}]];
```

Define a chord configuration by listing its unordered endpoint pairs. For example,

```wl
S = {{1, 3}, {1, 5}, {2, 7}, {4, 6}};
```

describes four selected chords of a labeled heptagon.

The simplest automatic command is

```wl
FindDetectingZero[7, S]
```

It chooses the first admissible vertex, constructs the required child configuration, finds a detecting child zero, and lifts it to the original polygon. The result explicitly distinguishes the child zero `T_(n-1)` from the lifted parent zero `T_n`. If a lift fails, the output records the failed candidate and a witnessing three-edge path `P4`. It also displays the leading large-`z` shift that isolates the target term; finite parts of shifted channels are suppressed in this display.

## Main workflows

### 1. Classify the vertices

```wl
ClassifyVertices[7, S]
VertexClassificationReport[7, S]
```

These functions identify:

- free vertices, touched by no selected chord;
- leaf vertices, touched by exactly one selected chord;
- vertices admissible as the next recursive root; and
- the local case `F0`, `F1`, `L0`, or `L1` associated with each free vertex or leaf.

`ClassifyVertices` returns an Association suitable for further computation. `VertexClassificationReport` displays the same information as a formatted table.

### 2. Fix a vertex and inspect every child zero and lift

```wl
analysis = AnalyzeVertexLifts[7, S, 2];
VertexLiftReport[analysis]
```

Equivalently,

```wl
VertexLiftReport[7, S, 2]
```

For the chosen free vertex or leaf `p`, this workflow constructs the prescribed child or slide children, enumerates every detecting zero of each child, and tests every legal lift to the parent. The report lists the child support `S_(n-1)`, child zero `T_(n-1)`, lift rule, candidate parent zero `T_n`, and the result of the parent star test.

In case `L1`, the `a`- and `b`-slide children are shown separately. If a zero of the first child fails to lift, the failed candidate and its `P4` obstruction are displayed before the alternative child is tested.

### 3. Run the automatic recursive construction

```wl
result = FindZeroRecursively[7, S];
```

This returns one detecting zero together with a machine-readable nested certificate. To request a particular admissible first vertex, use

```wl
result = FindZeroRecursively[7, S, RootVertex -> 2];
```

The requested root is validated against the recursion rules. At five points the base case is checked directly and no vertex is removed.

For a concise notebook report, use

```wl
report = AnalyzeLocalityConfiguration[7, S, RootVertex -> 2];
RecursionReport[report]
```

The displayed table suppresses the internal derivation of each child zero: each row begins with a child zero already supplied by the recursion and then shows its attempted lift to the parent. The full nested certificate remains available in `result["Certificate"]`.

### 4. Find all detecting zero intervals directly

```wl
AllDetectingZeroIntervals[7, S]
```

This performs a direct scan of all cyclic zero intervals and returns every interval whose cut graph is a star forest, modulo the equivalence of an interval and its complement.

The recursive construction proves existence and returns one certificate; it is not intended to enumerate every detecting interval.

### 5. Inspect the cut graph and star test

```wl
CutGraph[7, S, {3, 4}]
StarTestQ[7, S, {3, 4}]
```

`CutGraph` returns the links and connected components of the cut graph. `StarTestQ` returns `True` precisely when every connected component is a star.

### 6. Display the isolating shift

```wl
IsolationShiftRules[7, S, {3, 4}]
```

This displays only the nonzero leading large-`z` behavior, for example `X_ij -> z` or `X_ij -> -z`. The target poles remain finite, while every unselected cross-cut pole grows with `z`.

For machine-readable details, use

```wl
IsolationShiftCertificate[7, S, {3, 4}]
```

## Generating configurations

All square-free configurations within the denominator bound can be generated with

```wl
configs = GenerateNonlocalConfigurations[7];
```

To include repeated poles and all terms of total pole multiplicity at most `n-3`, use

```wl
configs = GenerateNonlocalConfigurations[
  7,
  IncludeMultiplicities -> True
];
```

The generator returns configurations excluded from the cubic-tree amplitude: their supports are not simple, complete polygon triangulations. This includes deficient supports and, when multiplicities are enabled, repeated poles.

Because the number of configurations grows rapidly, the default safety limit is two million configurations. It can be changed explicitly:

```wl
GenerateNonlocalConfigurations[
  n,
  MaximumConfigurations -> Infinity
]
```

Use this override only when the required memory is available.

## Examples and tests

Run the included worked examples in a Mathematica notebook with

```wl
RunLocalityExamples[]
```

Run the internal consistency tests with

```wl
RunLocalitySelfTests[]
```

Run the exhaustive square-free audit through a chosen multiplicity with

```wl
RunExhaustiveAudit[8]
```

This enumerates every square-free support with at most `n-3` chords and every admissible first vertex, then verifies that the recursively returned interval belongs to the independently computed list of detecting intervals. Runtime and memory grow rapidly with `n`.

From a terminal, the self-tests can be run with

```sh
wolframscript -script CombinatorialLocalityRecursion.wl --test
```

The formatted reports are designed for Mathematica notebooks rather than plain terminal output.

## Input conventions

- Polygon vertices are labeled `1,2,...,n` in cyclic order.
- Each input pole is an unordered pair `{i,j}` representing a polygon diagonal and the planar channel `X_ij`.
- Polygon boundary edges must not be supplied as poles; the cut-graph construction adds the relevant boundary links automatically.
- Repeated pairs are allowed. The recursion depends only on their square-free support, while multiplicities are retained for Laurent isolation.
- The total pole multiplicity must not exceed `n-3`.
- Child polygons retain the original vertex labels; surviving vertices are never relabeled.
- A zero interval and its complement represent the same cut. The code returns a deterministic representative.
- The implementation uses generic formal planar kinematics and does not impose dimension-dependent Gram relations.

## Scope

The software is a reference implementation and reproducibility aid. The all-multiplicity result is established analytically in the accompanying paper; finite computer checks are not used as a substitute for the proof.

## AI disclosure

The accompanying computer code was written by OpenAI Codex 5.6 Sol under the authors' direction. The authors take responsibility for its content, validation, and use.

